A proper Euler magic matrix of order $5$

An Euler magic matrix is an integer matrix $M$ with $MM^{t}=\gamma I$ whose squared entries sum to $\gamma$ along both main diagonals; it is proper if its squared entries are pairwise distinct. Euler constructed an order-$4$ proper example, and M\"{u}ller settled orders $3$ (none exist) and $8$, leaving order $5$ as the smallest open case. We construct such a matrix, by rotating one of M\"{u}ller's "near-misses" under a mirror-symmetric coordinate pair so that the two diagonal conditions collapse to a single rational equation; the same invariant suggests a uniform approach to the odd orders.

==> Euler_magic_5_verification.py <==
# Exact verification for "A proper Euler magic matrix of order five".
# Python 3 + SymPy; all arithmetic is exact over Z, Q, or Q[x,y].
# Every assertion is collected; the final line prints only if all pass.

from math import gcd
from functools import reduce
import platform
import sympy as sp

print("Python", platform.python_version())
print("SymPy ", sp.__version__)

results = []
def check(label, cond):
    cond = bool(cond)
    results.append(cond)
    print(f"  [{'PASS' if cond else 'FAIL'}] {label}")

def D(M):                       # sum of squares on the main diagonal
    return sum(M[i, i]**2 for i in range(M.rows))
def A(M):                       # sum of squares on the anti-diagonal
    n = M.rows
    return sum(M[i, n-1-i]**2 for i in range(n))
def row_sq_sums(M):
    return [sum(M[i, j]**2 for j in range(M.cols)) for i in range(M.rows)]
def distinct_sq(M):
    return len({sp.simplify(z**2) for z in M})
def is_magic(M, g):
    n = M.rows
    return (M.rows == M.cols and M*M.T == g*sp.eye(n)
            and M.T*M == g*sp.eye(n) and D(M) == g and A(M) == g)
def entry_gcd(M):
    return reduce(gcd, [abs(int(z)) for z in M])
def Givens(n, i, j, t):         # rational Givens rotation, block [[c,-s],[s,c]]
    c, s = (1 - t**2)/(1 + t**2), 2*t/(1 + t**2)
    R = sp.eye(n); R[i, i] = c; R[j, j] = c; R[i, j] = -s; R[j, i] = s
    return R

# ---- data ----
M0 = sp.Matrix([[-106, -32, -8, -75, -50],
                [-4, -38, -120, 58, -35],
                [24, 20, -73, -88, 80],
                [61, 66, -16, -46, -100],
                [70, -115, 20, -40, -18]])
gamma0 = 143**2
M5 = sp.Matrix([[-19542686397802, -13439137777515, -1474919728136, 6737359718344, -9218248300850],
                [-10456746813053, 5294014476286, 9695843480720, 9071853210066, 19529272313780],
                [4424759184408, -16419868506296, -13458642519241, -2684411900500, 14749197281360],
                [-4204607349428, 13420420317418, -20103594654072, 9642581583638, -387581848675],
                [12905547621190, -6059186828480, 3687299320340, 21614683395155, -3318569388306]])
c5 = sp.Integer(26364190140431)
gamma5 = c5**2
d = 434617*424201
x, y = sp.symbols("x y")
F1 = 26*x**2*y - 5*x*y**2 - 4*x*y + 5*x - 26*y
F2 = x**2*y**2 - 5*x**2*y - x**2 + 26*x*y**2 - 26*x - y**2 + 5*y + 1
den = (1 + x**2)**2*(1 + y**2)**2
N = Givens(5, 1, 3, x)*M0*Givens(5, 1, 3, y)
x0, y0 = sp.Rational(755, 547), sp.Rational(671, 631)
N0 = Givens(5, 1, 3, x0)*M0*Givens(5, 1, 3, y0)

# ---- seed M0 ----
print("=== seed M0  (gamma0 = 143^2 =", gamma0, ") ===")
print("  row square sums:", row_sq_sums(M0), "  distinct entry-squares:", distinct_sq(M0), "/25")
check("M0 is Euler magic with constant 143^2", is_magic(M0, gamma0))
check("M0 has exactly 24 distinct entry-squares", distinct_sq(M0) == 24)
check("det(M0) = 143^5   (so M0/143 in SO(5,Q))", M0.det() == 143**5)

# ---- single-equation reduction, mirror pair {2,4} (0-based {1,3}) ----
print("=== single-equation reduction (mirror pair {2,4}) ===")
check("D(N)+A(N) = 2*gamma0   (mirror invariance)", sp.simplify(D(N) + A(N) - 2*gamma0) == 0)
check("(D(N)-A(N))*den = -256*F1*F2", sp.simplify((D(N) - A(N))*den + 256*F1*F2) == 0)
check("F2(755/547, 671/631) = 0", F2.subs({x: x0, y: y0}) == 0)

# ---- integral matrix M5 = d * N(755/547, 671/631) ----
print("=== integral matrix M5 = d*N(755/547,671/631),  d =", d, "===")
check("d * N(755/547,671/631) = M5", d*N0 == M5)
check("(143*d)^2 = gamma5", (143*d)**2 == gamma5)
print("  gamma5 =", gamma5)
print("  M5 row square sums:", row_sq_sums(M5), "  distinct entry-squares:", distinct_sq(M5), "/25")
check("M5 is Euler magic with constant gamma5", is_magic(M5, gamma5))
check("M5 is proper (25 distinct entry-squares)", distinct_sq(M5) == 25)
check("M5 entries have gcd 1", entry_gcd(M5) == 1)
check("det(M5) = (143*d)^5   (so M5/(143d) in SO(5,Q))", M5.det() == (143*d)**5)

# ---- mirror-rotation invariance, symbolic, general 5x5 ----
print("=== mirror-rotation invariance, symbolic on a general 5x5 ===")
q = sp.symbols("q0:25"); Qsym = sp.Matrix(5, 5, q); t = sp.symbols("t"); G = Givens(5, 1, 3, t)
check("D(G*Q)+A(G*Q) = D(Q)+A(Q)   (left)",  sp.factor(D(G*Qsym) + A(G*Qsym) - D(Qsym) - A(Qsym)) == 0)
check("D(Q*G)+A(Q*G) = D(Q)+A(Q)   (right)", sp.factor(D(Qsym*G) + A(Qsym*G) - D(Qsym) - A(Qsym)) == 0)

# ---- local dimension of V_5 at Q = M5/(143d) ----
print("=== local dimension of V_5 at Q = M5/(143d) ===")
Q5 = M5/c5
tan, X = [], sp.zeros(5)
for i in range(5):
    for j in range(i + 1, 5):
        v = sp.symbols(f"u{i}{j}"); tan.append(v); X[i, j], X[j, i] = v, -v
Yt = X*Q5
linD = 2*sum(Q5[i, i]*Yt[i, i] for i in range(5))
linA = 2*sum(Q5[i, 4 - i]*Yt[i, 4 - i] for i in range(5))
Jac = sp.Matrix([[sp.diff(linD, v) for v in tan], [sp.diff(linA, v) for v in tan]])
r = Jac.rank()
print("  dim SO(5) = 10,  rank of (dD,dA) at Q =", r, ",  local dim V_5 =", 10 - r)
check("(dD,dA) has rank 2 at Q  (V_5 smooth of dim 8 near Q)", r == 2)

assert all(results), "SOME CHECKS FAILED"
print()
print(f"ALL {len(results)} CHECKS PASSED")

